Binary codes from subset inclusion matrices

In this paper, we study the minimum distances of binary linear codes with parity check matrices formed from subset inclusion matrices $W_{t,n,k}$, representing $t$-element subsets versus $k$-element subsets of an $n$-element set. We provide both lower and upper bounds on the minimum distances of these codes and determine the exact values for any $t\leq 3$ and sufficiently large $n$. Our study combines design and integer linear programming techniques. The codes we consider are connected to locally recoverable codes, LDPC codes and combinatorial designs.

==> anc/Search_for_3_designs_MAGMA_program.txt <==
nBlocks:=9;
minWeight:=6;

V0:=VectorSpace(GF(2),nBlocks);

isOrthogonal3:= function(M,v);
	numeration:= Subsets({1..Nrows(M)},2);
	for num in numeration do
		numList:=[];
		for id in num do
			Append(~numList, id);
		end for;
		countOf3:=0;
		for j in [1..Ncols(M)] do
			if (M[numList[1]][j] eq 1) and (M[numList[2]][j] eq 1) and (v[j] eq 1) then
				countOf3:= countOf3 + 1;
			end if;
		end for;
		if (countOf3) mod 2 ne 0 then
			return false;
		end if;
	end for;
	return true;
end function;

isRowCanBeReused:= function(M,rowID);
	for row in [1..Nrows(M)-1] do
		countOf3:=0;
		for j in [1..Ncols(M)] do
			if (M[row][j] eq 1) and (M[rowID][j] eq 1) and (M[rowID][j] eq 1) then
				countOf3:= countOf3 + 1;
			end if;
		end for;
		if (countOf3) mod 2 ne 0 then
			return false;
		end if;
	end for;
	return true;
end function;

findLinearIntegerSolutions:=procedure(mTemp);
    mTempJoint:= 
VerticalJoin(Matrix(Integers(),mTemp),Matrix(Integers(),1,Ncols(mTemp),[(-1)^^Nco
ls(mTemp)]));
	nRowsOfM:=Nrows(mTempJoint);
	nColsOfM:=Ncols(mTempJoint);
	L:=LPProcess(Integers(), nRowsOfM);
	R:=Matrix(Integers(),nColsOfM,1,[0^^nColsOfM]);
	MjT:=Transpose(mTempJoint);
	possibleNumberOfUse:=Matrix(Integers(),nRowsOfM,nRowsOfM,[0^^nRowsOfM*nRowsOfM]);

	for i in [1..nRowsOfM-1] do
		if isRowCanBeReused(mTempJoint, i) then
			possibleNumberOfUse[i][i]:=0; 
		else
			possibleNumberOfUse[i][i]:=1; 
		end if;
	end for;					
					
	maxPossibleUseOfRows:=[1^^nRowsOfM];


	AddConstraints(L,MjT,R: Rel:="eq");
	
AddConstraints(L,ScalarMatrix(nRowsOfM,Integers()!1),Matrix(Integers(),nRowsOfM,1,[1^^(nRowsOfM)]) : Rel:="ge");
        AddConstraints(L,Matrix(Integers(), 1,nRowsOfM,[0^^(nRowsOfM-1)]cat [ 1]),Matrix(Integers(), 1,1,[ 6]): Rel:="ge");

	X:=Solution(L);
	if {X[1][i] eq 0:i in [1..Ncols(X)]} ne {true} then
		"Matrix:"; mTempJoint;
		"Solution:"; X;
		"---------------------";
	end if;
end procedure;

convertMatrixToCanonicGraph:= function(M)
	Z0:=ZeroMatrix(Integers(),Ncols(M),Ncols(M));
	Z1:=ZeroMatrix(Integers(),Nrows(M),Nrows(M));
	M1:=VerticalJoin(HorizontalJoin(Z0,Transpose(M)),HorizontalJoin(M,Z1));
	Can:=CanonicalGraph(Graph<Nrows(M1)|M1>);
	return Can;
end function;

isColumsDifferent:=function(M);
	MT:=Transpose(M);
	for row1 in [1..Nrows(MT)-1] do
		for row2 in [row1+1..Nrows(MT)] do
			if MT[row1] eq MT[row2] then
				return false;
			end if;
		end for;
	end for;
	return true;
end function;

time for countOfOnes in [minWeight..nBlocks] do
	x:=[1^^countOfOnes]cat [0^^(nBlocks-countOfOnes)];
	printf "Starting for countOfOnes = %o\n", countOfOnes; 
	setOfMatrices:={Matrix(GF(2),1,nBlocks,x)};
		
	V:={v:v in V0|Weight(v) ge countOfOnes};
	repeat
	
		setOfCanonicGraphs:={};
		setOfMatricesForNextIteration:={};
		repeat 
			M:=Random(setOfMatrices);
			Exclude(~setOfMatrices,M);
			for v in V do
				if Weight(v) ge Weight(M[Nrows(M)]) then  
					checkVinM:= 0;
					for j in [1..Nrows(M)] do
						if v eq M[j] then
							checkVinM:=1;
							break j;	
						end if;
					end for;
	
					if((checkVinM eq 0) and ((Nrows(M) le 1) or isOrthogonal3(M,v)))  then 
						mTemp:= VerticalJoin(M,Matrix(GF(2),1,nBlocks,Eltseq(v)));
						mTempGraph:=convertMatrixToCanonicGraph(Matrix(Integers(),mTemp));
						if mTempGraph  notin setOfCanonicGraphs then
       	                                       		if isColumsDifferent(mTemp)  then
													findLinearIntegerSolutions(Matrix(Integers(), mTemp));
							end if;
							Include(~setOfCanonicGraphs,mTempGraph);
							Include(~setOfMatricesForNextIteration,mTemp);
						end if;
					end if;
				end if;
			end for;
		until #setOfMatrices eq 0;
		setOfMatrices:= setOfMatricesForNextIteration;
	until #setOfMatricesForNextIteration eq 0;
	printf "Finished for countOfOnes = %o\n", countOfOnes; 
end for;
"Program finished.";
